Bounding the security of the Bromberg-Shpilrain-Vdovina hash function

The Bromberg-Shpilrain-Vdovina hash functions are a family of Cayley hash functions indexed by an integer parameter $k\ge 2$. Hashes are matrices in $SL_2(p)$ where $p$ is a large prime. We present an attack which finds collisions of length $O(\log p)$ whose average-case time complexity is $O(p^{0.28})$ when $k=2$ and $O(p^{0.36})$ when $k=3$ under an assumption in the spirit of Zaremba's Conjecture on continued fractions. This is an improvement on the more general attacks of Mullan-Tsaban and Slaughter which have average-case time complexity $O(\sqrt{p})$. For any $k$, the average-case time complexity of our attack is $O(p^{1-\delta_k+o(1)})$ where $\delta_k$ is the Hausdorff dimension of a certain Cantor set. This tends to $O(\sqrt{p})$ as $k\to\infty$, so our attack has time complexity comparable to Mullan-Tsaban and Slaughter's attacks as $k$ grows. We give examples of collisions for large primes found by our attack when $k=2, 3$.

==> anc/bsv_search.py <==
#!/usr/bin/env python3
"""
Parallel collision search for the BSV Cayley hash H_k over F_p, using the
continued-fraction / Zaremba lifting attack.  Stdlib only; scales to any core count.

    H_k(empty)=I,  H_k(w0)=H_k(w)A_k,  H_k(w1)=H_k(w)B_k,
    A_k=[[1,k],[0,1]],  B_k=[[1,0],[k,1]].

On success it prints two distinct words  w rev(w) 0  and  0 w rev(w)  with the same
hash mod p, after verifying the collision from scratch.

Usage
-----
    python3 bsv_search.py --bits 128 --workers 176
    python3 bsv_search.py --prime 1267650600228229401496703205361 --k 2 --workers 64
    python3 bsv_search.py --bits 160 --workers 1000 --seed 17 --out result.json

Cloud notes
-----------
* Expected trials ~ C * p^(1-delta_k), delta_2≈0.7194, delta_3≈0.6396; C≈0.6 for k=2.
* No dependencies; a compiled rewrite of `random_prefix`/`word_for_last_column` buys ~10-50x.
"""

import argparse, json, math, os, random, sys, time
from multiprocessing import Process, Value

_MR = (2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37)


def is_prime(n):
    if n < 2:
        return False
    for q in _MR:
        if n % q == 0:
            return n == q
    d, s = n - 1, 0
    while d % 2 == 0:
        d //= 2; s += 1
    for a in _MR:
        x = pow(a, d, n)
        if x in (1, n - 1):
            continue
        for _ in range(s - 1):
            x = x * x % n
            if x == n - 1:
                break
        else:
            return False
    return True


def prev_prime(n):
    if n % 2 == 0:
        n -= 1
    while not is_prime(n):
        n -= 2
    return n


def hash_word(word, k, p=None):
    a, b, c, d = 1, 0, 0, 1
    for t in word:
        if t == 0:
            a, b, c, d = a, a * k + b, c, c * k + d
        else:
            a, b, c, d = a + b * k, b, c + d * k, d
        if p is not None:
            a, b, c, d = a % p, b % p, c % p, d % p
    return a, b, c, d


def admissible_multiplier(p, k):
    K2 = k * k
    for d in range(1, K2 + 1):
        if (d * p - 1) % K2 == 0:
            return d
    raise ValueError("p must be coprime to k")


def word_for_last_column(x, y, k, max_len):
    """Word whose H_k has last column (x,y), or None (incl. if it would exceed max_len)."""
    w = []
    while (x, y) != (0, 1):
        if x >= y:
            if y == 0:
                return None
            q, x = divmod(x, y); letter = 0
        else:
            if x == 0:
                return None
            q, r = divmod(y, x)
            if r == 0:
                q, r = q - 1, x
            y, letter = r, 1
        if q <= 0 or q % k:
            return None
        run = q // k
        if len(w) + run > max_len:
            return None
        w += [letter] * run
    return w


def verify(p, k, w):
    left = w + w[::-1] + [0]
    right = [0] + w + w[::-1]
    assert left != right
    assert hash_word(left, k, p) == hash_word(right, k, p)
    return left, right, hash_word(left, k, p)


def worker(p, k, seed, found, result_path, report_every):
    rng = random.Random(seed)
    d = admissible_multiplier(p, k); n = d * p
    bound = math.isqrt(p) + 1
    cap = math.ceil(8 * math.log2(p))
    # d-switch safeguard (paper, step 7 / sec 4.2): if a target d*p yields no short
    # collision after `patience` trials, move to the next admissible d (d + k^2 keeps
    # d*p = 1 mod k^2). Needed for k >= 3, where some d*p have all reps longer than the cap.
    expo = {2: 0.281, 3: 0.360}.get(k, 0.5)
    patience = 1 << min(33, max(10, int(expo * p.bit_length())))
    t0 = time.perf_counter(); trials = 0; since = 0
    while not found.value:
        trials += 1; since += 1
        if since >= patience:
            d += k * k; n = d * p; since = 0
        c, e, length = 0, 1, 0            # bottom row of H_k(w1); word built only if needed
        word = []
        while max(c, e) < bound:
            if rng.getrandbits(1):
                word.append(1); c += k * e
            else:
                word.append(0); e += k * c
        if len(word) >= cap:
            continue
        # positive solutions of c*x + e*y = n with k | x
        x = (n * pow(c, -1, e)) % e if e > 1 else 0
        if x == 0:
            x = e
        while c * x < n:
            if x % k == 0:
                w2 = word_for_last_column(x, (n - c * x) // e, k, cap - len(word))
                if w2 is not None:
                    w = word + w2
                    left, right, H = verify(p, k, w)
                    with found.get_lock():
                        if found.value:
                            return
                        found.value = 1
                    tmp = result_path + f".{seed}.tmp"
                    json.dump(dict(p=p, k=k, d=d, seed=seed, trials=trials,
                                   elapsed=time.perf_counter() - t0, w="".join(map(str, w)),
                                   word1="".join(map(str, left)), word2="".join(map(str, right)),
                                   hash=list(H), word_bits=len(left)), open(tmp, "w"))
                    os.replace(tmp, result_path)
                    print(f"[seed {seed}] FOUND after {trials:,} trials, "
                          f"{time.perf_counter()-t0:.0f}s, |w|={len(w)}", flush=True)
                    return
            x += e
        if report_every and trials % report_every == 0:
            el = time.perf_counter() - t0
            print(f"[seed {seed}] {trials:,} trials, {el:.0f}s, {trials/el:,.0f}/s", flush=True)


def main():
    ap = argparse.ArgumentParser()
    g = ap.add_mutually_exclusive_group(required=True)
    g.add_argument("--bits", type=int, help="use the largest prime below 2**bits")
    g.add_argument("--prime", type=int, help="explicit prime modulus")
    ap.add_argument("--k", type=int, default=2)
    ap.add_argument("--workers", type=int, default=os.cpu_count())
    ap.add_argument("--seed", type=int, default=0, help="base seed (offset per VM)")
    ap.add_argument("--minutes", type=float, default=0, help="stop after this many minutes (0 = run until found)")
    ap.add_argument("--out", default="result.json")
    ap.add_argument("--report-every", type=int, default=5_000_000)
    a = ap.parse_args()

    p = a.prime if a.prime else prev_prime(2 ** a.bits)
    if not is_prime(p):
        sys.exit(f"{p} is not prime")
    if math.gcd(p, a.k) != 1:
        sys.exit("p not coprime to k")
    if os.path.exists(a.out):
        os.remove(a.out)
    exp = (1 - {2: 0.7194, 3: 0.6396}.get(a.k, 0.5))
    print(f"p = {p}  ({p.bit_length()} bits), k={a.k}, workers={a.workers}, "
          f"E[trials] ~ 2^{a.k and p.bit_length()*exp:.1f}", flush=True)

    found = Value("i", 0)
    procs = [Process(target=worker, args=(p, a.k, a.seed * 100003 + i, found, a.out, a.report_every))
             for i in range(a.workers)]
    [pr.start() for pr in procs]
    t0 = time.perf_counter()
    try:
        while not found.value and any(pr.is_alive() for pr in procs):
            time.sleep(2)
            if a.minutes and (time.perf_counter() - t0) / 60 >= a.minutes:
                break
    finally:
        with found.get_lock():
            found.value = 1
        for pr in procs:
            pr.join(timeout=5)
            if pr.is_alive():
                pr.terminate()
    if os.path.exists(a.out):
        r = json.load(open(a.out))
        print(f"SUCCESS: collision in {r['trials']:,} trials by seed {r['seed']}; "
              f"two distinct {r['word_bits']}-bit words, hash verified.  Written to {a.out}")
    else:
        print("no collision in this window (memoryless; re-run to continue)")


if __name__ == "__main__":
    main()


==> anc/large_p_verification.py <==
def H(word, k, p):
    a,b,c,d = 1,0,0,1
    for t in word:
        if int(t)==0: b,d = (b+k*a)%p, (d+k*c)%p   # × A_k
        else:         a,c = (a+k*b)%p, (c+k*d)%p   # × B_k
    return a,b,c,d

def verify(word1, word2, k, p):
    return H(word1,k,p)==H(word2,k,p)  and  word1!=word2

#collision for 112-bit prime with k=2
p=2**112-75
k=2
word1 = "1011100100100100111001011110000000110011111011011101000001110111111000000000000000000000000000000001111000000000000000000000000010111110000000000000000000000111111100001111110000000000000000000000110000000111111111111100111111111111100000001100000000000000000000001111110000111111100000000000000000000001111101000000000000000000000000011110000000000000000000000000000000011111101110000010111011011111001100000001111010011100100100100111010"
word2 = "0101110010010010011100101111000000011001111101101110100000111011111100000000000000000000000000000000111100000000000000000000000001011111000000000000000000000011111110000111111000000000000000000000011000000011111111111110011111111111110000000110000000000000000000000111111000011111110000000000000000000000111110100000000000000000000000001111000000000000000000000000000000001111110111000001011101101111100110000000111101001110010010010011101"
verify(word1, word2, k, p)

#collision for 92-bit prime with k=3
p = 2**92 - 83
k = 3
word1 = "100111010101001001111110101110011100000000011100101111111111111111111111110000000000000000000000000000000000110111111111010111111111111111111111111111111110000000000111111111111111111111111111111110101111111110110000000000000000000000000000000000111111111111111111111111010011100000000011100111010111111001001010101110010"
word2 = "010011101010100100111111010111001110000000001110010111111111111111111111111000000000000000000000000000000000011011111111101011111111111111111111111111111111000000000011111111111111111111111111111111010111111111011000000000000000000000000000000000011111111111111111111111101001110000000001110011101011111100100101010111001"
verify(word1, word2, k, p)

#collision for 150-bit prime with k=2, $112 on 44 CPUs using Google Cloud
p = 2**150 - 3
k = 2
word1 = "00000010010110100000110111101100100111110101111100001101000110111110010000110010000001011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111011111111111111111111111111111111111111111111111111111111111111111111011111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111100011110110100011100010000111111111100000000000000000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000001111111111000010001110001011011110001111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111110111111111111111111111111111111111111111111111111111111111111111111110111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110100000010011000010011111011000101100001111101011111001001101111011000001011010010000000"
word2 = "00000001001011010000011011110110010011111010111110000110100011011111001000011001000000101111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111101111111111111111111111111111111111111111111111111111111111111111111101111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111110001111011010001110001000011111111110000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000000000000000111111111100001000111000101101111000111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111011111111111111111111111111111111111111111111111111111111111111111111011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111010000001001100001001111101100010110000111110101111100100110111101100000101101001000000"
verify(word1, word2, k, p)

#collision for 118-bit prime with k=3, $131 on 44 CPUs using Google Cloud
p = 2**118 - 5
k = 3
word1 = "00100111010110010010000111000001100100011011001110111001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000111111111111111111111111111111110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100000000000000000000000001111111111111111111111111111111111111111111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111000000000010000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000100111011100110110001001100000111000010010011010111001000"
word2 = "00010011101011001001000011100000110010001101100111011100100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001000000000011111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010000000000000000000000000111111111111111111111111111111111111111111111111111111111111111111111100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111111111111111111111111111111111111111110000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000001111111111111111111111111111111100000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010011101110011011000100110000011100001001001101011100100"
verify(word1, word2, k, p)

#collision for 152-bit prime with k=2, $110 on 88 CPUs using Google Cloud
p = 2**152 - 17
k = 2
word1 = "1011101000111001001101000001110100110100110010111111110110100110110001101110011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111101111010011111110111111111111111111111111111111111111111111111111111111111111111111111111000111111000000011000000011111111111111111111111111111110111101111111111111111111111111000000000000000000000000000000000000001000011111111111110000001111111111111000010000000000000000000000000000000000000011111111111111111111111110111101111111111111111111111111111111000000011000000011111100011111111111111111111111111111111111111111111111111111111111111111111111101111111001011110111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111001110110001101100101101111111101001100101100101110000010110010011100010111010"
word2 = "0101110100011100100110100000111010011010011001011111111011010011011000110111001111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111110111101001111111011111111111111111111111111111111111111111111111111111111111111111111111100011111100000001100000001111111111111111111111111111111011110111111111111111111111111100000000000000000000000000000000000000100001111111111111000000111111111111100001000000000000000000000000000000000000001111111111111111111111111011110111111111111111111111111111111100000001100000001111110001111111111111111111111111111111111111111111111111111111111111111111111110111111100101111011111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111100111011000110110010110111111110100110010110010111000001011001001110001011101"
verify(word1, word2, k, p)

==> anc/search.c <==
#include <unistd.h>
/* BSV Cayley-hash collision search (C + GMP), single worker.
 *
 *   A_k=[[1,k],[0,1]], B_k=[[1,0],[k,1]];  H_k(w0)=H_k(w)A_k, H_k(w1)=H_k(w)B_k.
 * Finds w=w1 w2 with H_k(w)_22 = d*p (d minimal with d*p=1 mod k^2), giving the
 * collision H_k(w rev(w) 0) = H_k(0 w rev(w)) in SL_2(F_p).  On success it
 * recomputes both hashes from scratch and writes a JSON record.
 *
 * Run many copies with different --seed and the same --out; first to write wins.
 *   gcc -O3 -march=native search.c -lgmp -o search
 *   ./search --bits 160 --k 2 --seed 7 --secs 0 --out result.json
 *   ./search --prime <decimal> --k 2 --seed 7 --out result.json
 */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <stdint.h>
#include <time.h>
#include <gmp.h>

typedef __int128 i128;

/* ---------- fast PRNG: splitmix64 seed -> xoshiro256** ---------- */
static uint64_t S[4];
static inline uint64_t rotl(uint64_t x,int r){return (x<<r)|(x>>(64-r));}
static inline uint64_t nrand(void){
    uint64_t res=rotl(S[1]*5,7)*9, t=S[1]<<17;
    S[2]^=S[0];S[3]^=S[1];S[1]^=S[2];S[0]^=S[3];S[2]^=t;S[3]=rotl(S[3],45);
    return res;
}
static void seedrng(uint64_t x){
    for(int i=0;i<4;i++){uint64_t z=(x+=0x9E3779B97F4A7C15ULL);
        z=(z^(z>>30))*0xBF58476D1CE4E5B9ULL;z=(z^(z>>27))*0x94D049BB133111EBULL;S[i]=z^(z>>31);}
    for(int i=0;i<16;i++) nrand();
}

static void mpz_from_i128(mpz_t r, i128 v){           /* v >= 0 */
    uint64_t lo=(uint64_t)v, hi=(uint64_t)(v>>64);
    mpz_set_ui(r,hi); mpz_mul_2exp(r,r,64); mpz_add_ui(r,r,lo);
}

/* Euclid: fill w2[] (length *out_len) so H_k(w2) has last column (x,y); return 1 on success,
 * 0 if (x,y) not reachable or the word would exceed cap. Letters 0=A_k,1=B_k. */
static int last_column_word(i128 x, i128 y, long k, char *w2, long cap, long *out_len){
    long len=0;
    while(!(x==0 && y==1)){
        i128 q; int letter;
        if(x>=y){ if(y==0) return 0; q=x/y; x=x - q*y; letter=0; }
        else    { if(x==0) return 0; q=y/x; i128 r=y-q*x;
                  if(r==0){ q=q-1; r=x; } y=r; letter=1; }
        if(q<=0 || (q % k)) return 0;
        long run=(long)(q/k);
        if(len+run>cap) return 0;
        for(long i=0;i<run;i++) w2[len++]=letter;
    }
    *out_len=len; return 1;
}

/* H_k(word) mod p into 2x2 (a,b,c,d) */
static void hash_mod(const char*word,long len,long k,const mpz_t p,
                     mpz_t a,mpz_t b,mpz_t c,mpz_t d,mpz_t t1,mpz_t t2){
    mpz_set_ui(a,1);mpz_set_ui(b,0);mpz_set_ui(c,0);mpz_set_ui(d,1);
    for(long i=0;i<len;i++){
        if(word[i]==0){ /* col2 += k*col1: b+=k*a, d+=k*c */
            mpz_mul_ui(t1,a,k); mpz_add(b,b,t1); mpz_mod(b,b,p);
            mpz_mul_ui(t2,c,k); mpz_add(d,d,t2); mpz_mod(d,d,p);
        } else {        /* col1 += k*col2: a+=k*b, c+=k*d */
            mpz_mul_ui(t1,b,k); mpz_add(a,a,t1); mpz_mod(a,a,p);
            mpz_mul_ui(t2,d,k); mpz_add(c,c,t2); mpz_mod(c,c,p);
        }
    }
}

int main(int argc,char**argv){
    long bits=0,k=2,secs=0; unsigned long long seed=0,patience=0;
    const char*out="result.json",*primestr=NULL;
    for(int i=1;i<argc;i++){
        if(!strcmp(argv[i],"--bits"))bits=atol(argv[++i]);
        else if(!strcmp(argv[i],"--prime"))primestr=argv[++i];
        else if(!strcmp(argv[i],"--k"))k=atol(argv[++i]);
        else if(!strcmp(argv[i],"--seed"))seed=strtoull(argv[++i],0,10);
        else if(!strcmp(argv[i],"--secs"))secs=atol(argv[++i]);
        else if(!strcmp(argv[i],"--patience"))patience=strtoull(argv[++i],0,10);
        else if(!strcmp(argv[i],"--out"))out=argv[++i];
    }
    seedrng(seed?seed:(uint64_t)time(0)^(uint64_t)getpid());

    mpz_t p,n,e_m,c_m,inv_m,prod,x0,xmax,x,cx,ymp,bnd;
    mpz_t a,b,cc,dd,t1,t2,A,B,C,D;
    mpz_inits(p,n,e_m,c_m,inv_m,prod,x0,xmax,x,cx,ymp,bnd,
              a,b,cc,dd,t1,t2,A,B,C,D,NULL);

    if(primestr) mpz_set_str(p,primestr,10);
    else { mpz_ui_pow_ui(p,2,bits); mpz_sub_ui(p,p,1);
           while(!mpz_probab_prime_p(p,40)) mpz_sub_ui(p,p,2); }

    long K2=k*k,d=1;
    { mpz_t t; mpz_init(t);
      for(d=1;d<=K2;d++){ mpz_mul_ui(t,p,(unsigned long)d); if(mpz_fdiv_ui(t,(unsigned long)K2)==(unsigned long)(1%K2)) break; }
      mpz_clear(t); }
    mpz_mul_ui(n,p,(unsigned long)d);
    mpz_sqrt(bnd,p); mpz_add_ui(bnd,bnd,1);
    long pbits=mpz_sizeinbase(p,2), cap=8*pbits;

    if(mpz_sizeinbase(bnd,2)>120){ fprintf(stderr,"sqrt(p) too big for i128 (bits>240)\n"); return 1; }
    i128 bound; { uint64_t L[2]={0,0}; size_t cnt; mpz_export(L,&cnt,-1,8,0,0,bnd);
                  bound=((i128)L[1]<<64)|L[0]; }

    char *w1=malloc(cap+8), *w2=malloc(cap+8), *w=malloc(2*cap+16), *full=malloc(4*cap+32);
    unsigned long long trials=0, since=0; time_t t0=time(0);
    /* d-switch safeguard: if a target d*p yields no short collision after `patience`
       trials, move to the next admissible d (d+k^2 keeps d*p = 1 mod k^2). Needed for
       k>=3, where some d*p have all representations longer than the cap. */
    if(patience==0){ double e=(k==2)?0.281:(k==3)?0.360:0.5; int sh=(int)(e*pbits);
                     if(sh>33) sh=33; if(sh<10) sh=10; patience=1ULL<<sh; }

    for(;;){
        if((trials & 0x1FFFF)==0){
            if(secs && difftime(time(0),t0)>=secs) break;
            FILE*f=fopen(out,"r"); if(f){ fclose(f); break; }
        }
        if(++since>=patience){ d+=K2; mpz_mul_ui(n,p,(unsigned long)d); since=0; }
        trials++;
        i128 c=0,e=1; long L1=0;
        while(c<bound && e<bound){
            if(L1>=cap) break;
            if(nrand()&1){ c += (i128)k*e; w1[L1]=1; } else { e += (i128)k*c; w1[L1]=0; }
            L1++;
        }
        if(L1>=cap || (c<bound && e<bound)) continue;

        mpz_from_i128(c_m,c); mpz_from_i128(e_m,e);
        if(mpz_cmp_ui(e_m,1)==0){ mpz_set_ui(x0,1); }
        else { if(!mpz_invert(inv_m,c_m,e_m)) continue;
               mpz_mul(prod,n,inv_m); mpz_mod(x0,prod,e_m);
               if(mpz_sgn(x0)==0) mpz_set(x0,e_m); }
        mpz_tdiv_q(xmax,n,c_m);                       /* x <= n/c keeps y>0 */

        for(mpz_set(x,x0); mpz_cmp(x,xmax)<=0; mpz_add(x,x,e_m)){
            if(mpz_fdiv_ui(x,(unsigned long)k)) continue;
            mpz_mul(cx,c_m,x); mpz_sub(ymp,n,cx);
            if(mpz_sgn(ymp)<=0) break;
            if(!mpz_divisible_p(ymp,e_m)) continue;   /* should divide when x≡x0 mod e */
            mpz_tdiv_q(ymp,ymp,e_m);
            if(mpz_sizeinbase(x,2)>120||mpz_sizeinbase(ymp,2)>120) continue;
            i128 xi,yi; { uint64_t Lx[2]={0,0},Ly[2]={0,0}; size_t cx2;
                mpz_export(Lx,&cx2,-1,8,0,0,x); xi=((i128)Lx[1]<<64)|Lx[0];
                mpz_export(Ly,&cx2,-1,8,0,0,ymp); yi=((i128)Ly[1]<<64)|Ly[0]; }
            long L2=0;
            if(last_column_word(xi,yi,k,w2,cap-L1,&L2)){
                /* w = w1 + w2 ; verify collision from scratch */
                long Lw=0; for(long i=0;i<L1;i++) w[Lw++]=w1[i]; for(long i=0;i<L2;i++) w[Lw++]=w2[i];
                long Lf=0; for(long i=0;i<Lw;i++) full[Lf++]=w[i];
                for(long i=Lw-1;i>=0;i--) full[Lf++]=w[i]; full[Lf++]=0;       /* w rev(w) 0 */
                hash_mod(full,Lf,k,p,A,B,C,D,t1,t2);
                long Lg=0; full[Lg++]=0; for(long i=0;i<Lw;i++) full[Lg++]=w[i];
                for(long i=Lw-1;i>=0;i--) full[Lg++]=w[i];                     /* 0 w rev(w) */
                hash_mod(full,Lg,k,p,a,b,cc,dd,t1,t2);
                int ok = !mpz_cmp(A,a)&&!mpz_cmp(B,b)&&!mpz_cmp(C,cc)&&!mpz_cmp(D,dd);
                if(!ok){ fprintf(stderr,"INTERNAL: verify failed\n"); return 2; }
                FILE*f=fopen(out,"w");
                gmp_fprintf(f,"{\"bits\":%ld,\"k\":%ld,\"d\":%ld,\"seed\":%llu,\"trials\":%llu,"
                              "\"elapsed\":%.0f,\"p\":\"%Zd\",\"wlen\":%ld,\"word_bits\":%ld,"
                              "\"hash\":[\"%Zd\",\"%Zd\",\"%Zd\",\"%Zd\"],\"w\":\"",
                              pbits,k,d,seed,trials,difftime(time(0),t0),p,Lw,Lw*2+1,A,B,C,D);
                for(long i=0;i<Lw;i++) fputc('0'+w[i],f);
                fprintf(f,"\"}\n"); fclose(f);
                printf("[seed %llu] FOUND after %llu trials, %.0fs, |w|=%ld\n",
                       seed,trials,difftime(time(0),t0),Lw);
                return 0;
            }
        }
    }
    printf("[seed %llu] no result after %llu trials, %.0fs\n",seed,trials,difftime(time(0),t0));
    return 0;
}

